Revisiting the Effects of Stochasticity for Hamiltonian Samplers

We revisit the theoretical properties of Hamiltonian stochastic differential equations (SDES) for Bayesian posterior sampling, and we study the two types of errors that arise from numerical SDE simulation: the discretization error and the error due to noisy gradient estimates in the context of data subsampling. Our main result is a novel analysis for the effect of mini-batches through the lens of differential operator splitting, revising previous literature results. The stochastic component of a Hamiltonian SDE is decoupled from the gradient noise, for which we make no normality assumptions. This leads to the identification of a convergence bottleneck: when considering mini-batches, the best achievable error rate is $\mathcal{O}(\eta^2)$, with $\eta$ being the integrator step size. Our theoretical results are supported by an empirical study on a variety of regression and classification tasks for Bayesian neural networks.

==> figures/toyex.py <==

# coding: utf-8

# In[ ]:


import numpy as np
import matplotlib.pyplot as plt
import torch
import math
from scipy import stats
from scipy import linalg


# In[ ]:


Np=1000000 #increase by 2-3 order of magnitudes me for high quality plots 


# In[ ]:


# this is referring to the same toy example as in https://arxiv.org/pdf/1706.02692.pdf,
#just  before the end of page 4
# \theta \sim N (0, sig2th)  , x_i|\theta \sim N(\theta, sig2x), D={x1,x2}
# p(\theta|D)=N(mu,sig2)  mu=(x1+x2)/(sig2x/sig2th+N) sig2=1/(1/sig2th+N/sig2x)
x1=4.0#np.random.randn(1)
x2=-3.2#np.random.randn(1)
N=2 #this is the number of datapoints
sig2x=2 #variance for the observations
sig2th=.5 # prior variance
v=(sig2x/sig2th+N)
sig2l=1/(1/sig2th+N/sig2x)
zbar=np.array([0,(x1+x2)/v])
zbar1=np.array([0,2*x1/v])
zbar2=np.array([0,2*x2/v])
mu=(x1+x2)/v


# In[ ]:


C=2.0 #friction
A= np.array([[-C, -1/sig2l], [1.0, 0.0]])
eta=.3
eA=linalg.expm(eta*A)
S=np.array([[1, 0.0], [0.0, sig2l]])-eA@np.array([[1, 0.0], [0.0, sig2l]])@eA.transpose()
S_sq=linalg.sqrtm(S)


# In[ ]:


# FULL BATCH 
zold=np.random.randn(2)
x=[]
for nn in range(1,Np):
    znew=eA@(zold-zbar)+zbar+S_sq@np.random.randn(2)
    zold=znew+0
    if nn%100==0:
        x.append(znew[1])


# In[ ]:


# RANDOM SAMPLE AT EACH STEP
zold=np.random.randn(2)
x_mb=[]
for nn in range(1,Np):
    if np.random.rand(1)>0.5:
        znew=eA@(zold-zbar1)+zbar1+S_sq@np.random.randn(2)
    else:
        znew=eA@(zold-zbar2)+zbar2+S_sq@np.random.randn(2)    
    zold=znew+0
    if nn%100==0:
        x_mb.append(znew[1])


# In[ ]:


theta_plt=torch.torch.linspace(-4,4,10000)
U_plt=(theta_plt-mu).pow(2)/(2*sig2l)
p_plt=(-U_plt).exp()
p_plt=p_plt/(p_plt*(8/10000)).sum()


# In[ ]:


fig,ax=plt.subplots()
ax.plot(theta_plt,p_plt)
ax.hist(x[1000:],bins=100,range=(-3,3),lw=10,alpha = 0.8,density=True)
ax.hist(x_mb[1000:],bins=100,range=(-3,3),lw=10,alpha = 0.8,density=True)
ax.grid()
ax.set_xlabel(r'$\theta$')
ax.tick_params(axis='x')
ax.tick_params(axis='y')
ax.legend(['True posterior','Full gradient','Mini-batch'])
plt.savefig('comptoy.pdf', format='pdf')
plt.show()


